Detecting Majorana nonlocality using strongly coupled Majorana bound states

Majorana bound states (MBS) differ from the regular zero energy Andreev bound states in their nonlocal properties, since two MBS form a single fermion. We design strategies for detection of this nonlocality by using the phenomenon of Coulomb-mediated Majorana coupling in a simplest setting which still retains falsifiability. Focusing on the implementation of MBS based on the quantum spin Hall effect, we also design a way to probe Majoranas without the need to open a magnetic gap in the helical edge states. In the setup that we analyse, long range MBS coupling manifests in the $h/e$ magnetic flux periodicity of tunneling conductance and supercurrent. While $h/e$ is also the periodicity of Aharonov-Bohm effect and persistent current, we show how to ensure its Majorana origin by verifying that switching off the charging energy restores $h/2e$ periodicity conventional for superconducting systems.

==> anc/non-local-majo.py <==
# Copyright (c) 2015, Anton Akhmerov and Sebastian Rubbert
# All rights reserved.
# 
# Redistribution and use in source and binary forms, with or without modification, 
# are permitted provided that the following conditions are met:
# 
# 1. Redistributions of source code must retain the above copyright notice, 
#    this list of conditions and the following disclaimer.
# 
# 2. Redistributions in binary form must reproduce the above copyright notice, 
#    this list of conditions and the following disclaimer in the documentation and/or 
#	 other materials provided with the distribution.
# 
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY 
# EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF 
# MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL 
# THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, 
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, 
# PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS 
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, 
# STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF 
# THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

# This code calculates the spectrum, conductance and magnetic response of a ring formed
# Cooper-pair box with a junction in the ring, that host Majorana bound states and is 
# coupled to a normal lead.

from scipy import linalg
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text', usetex=True)


def hamiltonian(E_J, E_M, E_C, max_charge):
    """Construct the Majo-CPB Hamiltonian in charge basis.

    Parameters:
    -----------
    E_J : float
        Josephson coupling of the superconducting ring to the grounded
        superconductor.
    E_M : float
        Local coupling of the Majorana bound states.
    E_C : float
        Charging energy of a single electron, not of a single Cooper-pair, i.e,
        e^2/(2C).
    max_charge : integer
        Maximum number of excess charges considered in the Hilbert space of the
        Hamiltonian.  Including the zero charge state, the number of dimensions
        the Hamiltonian has is 2*max_charge+1.

    Returns:
    --------
    H_0 : numpy.ndarray
        The Hamiltonian of the topological Cooper-pair box.

    """
    # Calculate the number of dimensions of the Hilbert space.
    dim = 2*max_charge + 1;

    ns = np.arange(dim)

    charging_energy = np.diag(E_C * (ns - max_charge - n_I)**2)

    majorana_overlap = np.diag(E_M * (2*((ns + max_charge) % 2) - 1))

    josephson_coupling = 0.5 * E_J * (np.eye(dim, k=2) + np.eye(dim, k=-2))

    H_0 = charging_energy + majorana_overlap + josephson_coupling
    return H_0


def calculate_conductance(esys, parities, Neigs, max_charge, t, t_p=None,
                          in_state=0):
    """Calculate the conductance of a Cooper-pair box from its eigensystem.

    Parameters:
    -----------
    esys : list
        sorted eigensystem of the Cooper-pair box
    parities : numpy.ndarray
        Parities of the eigenstates.
    Neigs : integer
        number of trustworthy eigenstates of each parity
    max_charge : integer
        maximum number of excess charges considered in the Hilbert space of the
        Hamiltonian.  Including the zero charge state, the number of dimensions
        the Hamiltonian has is 2*max_charge+1.
    t : float
        absolute value of the tunnel amplitude between the Majorana boundstates
        and the normal lead (the factor square root of density of states in the
        lead is absorbed into this parameter).
    t_p : complex numpy.ndarray
        Detailed tunnel amplitude for electrons/holes with spin up/down.  In
        the calculation tunnel amplitudes will appear as t*t_p, therefore we
        have that means the five implemented parameters are overcomplete, since
        there are actually only 4 degrees of freedom.  This was done for
        convenience, so that the absolute tunnel amplitude can be changed with
        only one parameter without changing the detailed tunnel amplitudes
        relative to each other.
    in_state : integer
        Initial state of the Cooper-pair box. In the sorted eigensystem 0 means
        groundstate.

    Returns:
    --------
    conductance : float
        The conductance in units of the conductance quantum.
    """

    if t_p is None:
        t_p = np.sqrt(2) * np.array([0.5, 0.5j, -0.5j, 0.5])

    dim = 2 * max_charge + 1

    evals, evecs = esys
    # Overlap of the low energy fermionic mode (the two hybridized Majoranas)
    # with electrons/holes tunneling onto the island. We make a distinction
    # between two cases: Either that fermionic mode is filled or empty, hence
    # tunneling amplitudes t_p and t_m.
    t_m = t_p[[2, 3, 0, 1]].conj()

    # Tunnel operator: Tunnel amplitude of an electron/hole with spin up/down
    # times an operator that describes the change of the Cooper-box state if
    # the electron/hole tunnels in (so we have a matrix for each case).
    i = np.arange(dim).reshape(1, -1)
    j = i.reshape(-1, 1)
    parity = (j + max_charge) % 2
    tunnel_events = t * (np.eye(dim, k=1)[..., np.newaxis] *
                         (parity * t_p +
                          (1 - parity) * t_m)).transpose(2, 0, 1)

    # Write the diagonalized hamiltonian with the desired number of eigenstates
    # with opposite parity to the groundstate.  The states with same parity as
    # the groundstate are not (directly) coupled to the groundstate by
    # quasiparticle tunneling. So choose the indices of the lowest Neigs states
    # with opposite parity than the groundstate.
    j = np.arange(dim)
    excited_states = j[parities != parities[in_state]]
    excited_states = excited_states[:Neigs]

    # define the Hamiltonian and the tunnel operator for the
    # Mahaux-Weidenmueller formula
    H = np.diag(evals[excited_states] - evals[in_state])

    W = evecs[:, excited_states].T.conj().dot(tunnel_events.dot(evecs[:, in_state].T).T)

    s_mat = np.identity(4) + 2j*pi * W.T.conj().dot(linalg.solve(H - 1j*pi * W.dot(W.T.conj()), W))

    conductance = 2 * np.sum(np.abs(s_mat[2:, :2])**2)
    return conductance


def parity(vecs):
    """Calculate fermion parity of a set of states.

    Parameters:
    -----------
    vecs : complex numpy.ndarray
        A set of vectors, for which the expectation value of the charge parity
        is calculated

    Returns:
    --------
    parities : numpy.ndarray
        The expectation values of the parity of the vectors

    Notes:
    ------
    The eigenvectors of the topological Cooper-pair box are actually also
    parity eigenstates.

    """
    dim = len(vecs)
    #Construct the charge parity operator.
    P = np.diag((-1)**(np.arange(dim) - int(dim//2)))
    #Apply the charge parity operator to all eigenstates.
    parities = np.array([vecs[:, j].conj().dot(P.dot(vecs[:, j])) for j in range(len(vecs))])
    return parities


def supercurrent(E_even, E_odd, fluxes, t):
    """Calculate the supercurrent in the ring from the lowest energy states of even and odd parity.

    Parameters
    ----------
    E_even : float numpy.ndarray
        List of lowest energy eigenvalues with even parity for different fluxes
    E_odd : float numpy.ndarray
        list of lowest energy eigenvalues with odd parity for different fluxes
    fluxes : float numpy.ndarray
        List of flux values
    t : float
        Absolute value of the tunnel amplitude between the Majorana boundstates
        and the normal lead (the factor square root of density of states in the
        lead is absorbed into this parameter).

    Returns
    -------
    current: np.array, supercurrent through the ring for the different fluxes

    """

    derE_even = np.diff(E_even) / np.diff(fluxes)
    derE_odd = np.diff(E_odd) / np.diff(fluxes)
    E_even = (E_even[1:] + E_even[:-1]) / 2
    E_odd = (E_odd[1:] + E_odd[:-1]) / 2
    delta_der = (derE_even - derE_odd)
    # Implement the formula from Appendix B.
    delta_E = E_even - E_odd
    current = ((-1 / pi) * delta_der * np.arctan(delta_E / (pi * t**2)) +
                delta_der * delta_E * t**2 / (delta_E**2 + pi**2 * t**4) +
                0.5 * (derE_even + derE_odd))
    return current


pi = np.pi

#Parameters
n_I = 0.0;
E_J = {'local': 10.0, 'non-local':0.5};
E_C = 1.0;
E_M0 = 1.0;

#Tunnel amplitudes (an absolute factor and a list of overlaps)
t = 0.2;
t_p = np.sqrt(2) * np.array([0.5, 0.5j, -0.5j, 0.5])


Steps = 701;

# estimate how many charge states the Hamiltonian should include for reasonable
# accuracy. This is done by comparing to the harmonic oscillator
# groundstate. L1 is the maximum number of excess charges. Therefore the final
# number of charge states (L2) will be 2*L1+1 (positive and negative excess
# charges and the zero excess charge state).  Neigs is the number of energy
# eigenstates (for each parity) of the Cooper box, that we want to reliably
# calculate and take into the conductance calculation.
Neigs = 4;
InvLeng = (E_J['non-local'] / E_C * 0.5)**(-0.25)
L1 = int(4 / InvLeng + Neigs + n_I + 2);

fluxes = np.linspace(-2*np.pi, 2*pi, Steps)
#set up dictionaries for results
Spectra = {}
parities = {}
conductances = {'local': [], 'non-local': []}
supercurrents = {}

for case in ['local', 'non-local']:
    for flux in fluxes:
        E_M = -E_M0 * np.cos(flux / 2)

        esys = linalg.eigh(hamiltonian(E_J[case], E_M, E_C, L1))
        parities[case, flux] = parity(esys[1])
        Spectra[case, 'even', flux] = esys[0][parities[case, flux] > 0][:Neigs]
        Spectra[case, 'odd', flux] = esys[0][parities[case, flux] < 0][:Neigs]
        conductances[case].append(calculate_conductance(esys, parities[case, flux], Neigs, L1, t, t_p))

#calculate the supercurrent as a function of flux
supercurrents = {'local': supercurrent(np.array([Spectra['local', 'even', flux][0] for flux in fluxes]),
                                       np.array([Spectra['local', 'odd', flux][0] for flux in fluxes]),
                                       fluxes, t),
                 'non-local': supercurrent(np.array([Spectra['non-local', 'even', flux][0] for flux in fluxes]),
                                           np.array([Spectra['non-local', 'odd', flux][0] for flux in fluxes]),
                                           fluxes, t)}



font = 11.5
figsize = (3.45, 2.3)
linewidth = 1.5

def make_x_label():
    plt.xlabel(r'$\Phi/\Phi_0$', fontsize=font)
    plt.xlim(-1, 1)
    plt.xticks([-1, -0.5, 0, 0.5, 1], ['$-1$', '$-0.5$', '$0$', '$0.5$', '$1$'], fontsize=font)


def plot_spectra(fluxes, Spectra, Neigs, case):
    plt.plot(fluxes / (2*pi), [Spectra[case, 'even', flux][0] for flux in
                               fluxes], 'k-', lw=linewidth, label='Even parity')
    plt.plot(fluxes / (2*pi), [Spectra[case, 'odd', flux][0] for flux in
                               fluxes], '--', color='0.6', lw=linewidth, label='Odd parity')
    if Neigs>1:
        plt.plot(fluxes / (2*pi), [Spectra[case, 'even', flux][1:] for flux in
                                   fluxes], 'k-', lw=linewidth)
        plt.plot(fluxes / (2*pi), [Spectra[case, 'odd', flux][1:] for flux in
                                   fluxes], '--', color='0.6', lw=linewidth)

    plt.legend(prop={'size':font})
    make_x_label()

    ylow = min([min(Spectra[case, 'even', flux]) for flux in fluxes]) - 0.05
    yhigh = max([max(Spectra[case, 'odd', flux]) for flux in fluxes])
    tick_spacing = int((yhigh - ylow) / 4)

    plt.yticks(np.arange(-5 * tick_spacing, 5 * tick_spacing, tick_spacing),
               fontsize=font)
    plt.ylim(ylow, yhigh)
    plt.ylabel(r'$E/E_C$', fontsize=font)
    plt.subplots_adjust(bottom=0.15)

def make_arrows(y):
    ax = plt.axes()
    ax.arrow(-0.7, y, 0.9 + level_crossings[0], 0.0, head_width=0.0, head_length=0.0, fc='k', ec='k', lw=linewidth*0.5)
    ax.arrow(-0.7, y, 0.13, 0.0, head_width=0.1, head_length=0.07, fc='k', ec='k', lw=linewidth*0.5)
    ax.arrow(level_crossings[0] + 0.2, y, -0.13, 0.0, head_width=0.1, head_length=0.07, fc='k', ec='k', lw=linewidth*0.5)
    plt.text(level_crossings[0] + 0.05, y + 0.1, r'$\frac{\tilde{E}_C}{2\pi E_M}$', fontsize=1.2*font)

    ax.arrow(level_crossings[1] - 0.2, y, 0.9 - level_crossings[1], 0.0, head_width=0.0, head_length=0.0, fc='k', ec='k', lw=linewidth*0.5)
    ax.arrow(level_crossings[1] - 0.2, y, 0.13, 0.0, head_width=0.1, head_length=0.07, fc='k', ec='k', lw=linewidth*0.5)
    ax.arrow(0.7, y, -0.13, 0.0, head_width=0.1, head_length=0.07, fc='k', ec='k', lw=linewidth*0.5)
    plt.text(0.55, y + 0.1, r'$\frac{\tilde{E}_C}{2\pi E_M}$', fontsize=1.2*font)

plt.figure(1, figsize=figsize)
plt.clf()

level_crossings = [fluxes[conductances['non-local']==max(conductances['non-local'][:Steps//2])][0] / (2*pi),
                   fluxes[conductances['non-local']==max(conductances['non-local'][Steps//2:])][0] / (2*pi)]

plt.plot([level_crossings[0], level_crossings[0]], [-1.0, 3.0], 'k:', lw=linewidth)
plt.plot([level_crossings[1], level_crossings[1]], [-1.0, 3.0], 'k:', lw=linewidth)
plt.plot([-0.5, -0.5], [-1.0, 3.0], ':', color='0.6', lw=linewidth)
plt.plot([0.5, 0.5], [-1.0, 3.0], ':', color='0.6', lw=linewidth)

plt.plot(fluxes / (2*pi), conductances['non-local'], 'k-', lw=linewidth,
         label='$\mathrm{E_J}=%.1f \mathrm{E_C} $'%(E_J['non-local'] / E_C))
plt.plot(fluxes / (2*pi), conductances['local'], '--', color='0.6', lw=linewidth,
         label='$\mathrm{E_J}=%.0f \mathrm{E_C}$'%(E_J['local'] / E_C))

plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, .102), loc=3,
       ncol=2, mode="expand", borderaxespad=0., prop={'size':font})
make_arrows(1.0)
make_x_label()
plt.ylim(-0.05,2.2)
plt.yticks([0, 2],fontsize=font)
plt.ylabel(r'$G/G_0$', fontsize=font)

plt.subplots_adjust(bottom=0.2)
plt.subplots_adjust(top=0.85)
plt.savefig('BothConductance.pdf')


plt.figure(2, figsize=figsize)
plt.clf()
plot_spectra(fluxes, Spectra, Neigs, 'local')
plt.savefig('SpectrumHarm.pdf')


plt.figure(3, figsize=figsize)
plt.clf()
plot_spectra(fluxes, Spectra, Neigs, 'non-local')
plt.savefig('SpectrumNonLocal.pdf')


fig = plt.figure(4, figsize=figsize)
plt.clf()
plt.plot((fluxes[1:] + fluxes[:-1]) / (4*pi), 2 * supercurrents['non-local'] / E_M0,
         'k-', lw=linewidth, label='$\mathrm{E_J}=%.1f \mathrm{E_C} $'%(E_J['non-local'] / E_C))

plt.plot((fluxes[1:] + fluxes[:-1]) / (4*pi), 2 * supercurrents['local'] / E_M0,
        '--', color='0.6', lw=linewidth, label='$\mathrm{E_J}=%.0f \mathrm{E_C} $'%(E_J['local'] / E_C))

plt.plot([level_crossings[0], level_crossings[0]], [-1.0, 1.0], 'k:', lw=linewidth)
plt.plot([level_crossings[1], level_crossings[1]], [-1.0, 1.0], 'k:', lw=linewidth)
plt.plot([-0.5, -0.5], [-1.0, 1.0], ':', color='0.6', lw=linewidth)
plt.plot([0.5, 0.5], [-1.0, 1.0], ':', color='0.6', lw=linewidth)

plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, .102), loc=3,
       ncol=2, mode="expand", borderaxespad=0., prop={'size':font})
make_x_label()
make_arrows(0.0)
plt.yticks(np.array([1.0, 0.0, -1.0]), fontsize=font)
plt.ylabel(r'$I\hbar/eE_M$', fontsize=font)

plt.subplots_adjust(bottom=0.2)
plt.subplots_adjust(top=0.85)
plt.subplots_adjust(left=0.15)
plt.savefig('squid_response.pdf')

